Attention to Scale: Scale-aware Semantic Image Segmentation

Incorporating multi-scale features in fully convolutional neural networks (FCNs) has been a key element to achieving state-of-the-art performance on semantic image segmentation. One common way to extract multi-scale features is to feed multiple resized input images to a shared deep network and then merge the resulting features for pixelwise classification. In this work, we propose an attention mechanism that learns to softly weight the multi-scale features at each pixel location. We adapt a state-of-the-art semantic image segmentation model, which we jointly train with multi-scale input images and the attention model. The proposed attention model not only outperforms average- and max-pooling, but allows us to diagnostically visualize the importance of features at different positions and scales. Moreover, we show that adding extra supervision to the output at each scale is essential to achieving excellent performance when merging multi-scale features. We demonstrate the effectiveness of our model with extensive experiments on three challenging datasets, including PASCAL-Person-Part, PASCAL VOC 2012 and a subset of MS-COCO 2014.

==> fig/coco/cp_files.sh <==
#!bin/bash

#id=(000000000136 000000000192 000000000241 000000000328 000000000395 000000000428 000000000459 000000000488 000000000536 000000000599 000000000623 000000000632 000000000641 000000000692 000000000757 000000000761 000000000923 000000000974 000000001000 000000001153 000000001164 000000001228 000000001268 000000001532 000000001584 000000001626 000000001840 000000001869 000000002014 000000002235 000000002239)

id=(000000000042 000000000294 000000000675 000000000923 000000000985 000000001089 000000001146 000000001532 000000001592 000000001626 000000001799 000000002235 000000002255 000000002562 000000002972 000000002985 000000003109 000000005107 000000006847 000000006896 000000007088 000000007115 000000007304 000000007682 000000009007 000000010056 000000010123 000000010205 000000010693 000000011202 000000012192 000000012748 000000015301 000000016285 000000016977 000000018444 000000018462 000000020254 000000020774)

dataset=coco
baseline=vgg128_noup_pool3_20M_largewin
model=vgg128_noup_pool3_20M_largewin_attention12

for ii in ${id[@]}
do
    cp /home/lcchen/workspace/rmt/work/deeplabel_baidu/exper/${dataset}/res/features/${baseline}/val/fc8/post_none/results/COCO2014/Segmentation/comp6_val_cls/COCO_val2014_${ii}.png ./res_baseline
    cp /home/lcchen/workspace/rmt/work/deeplabel_baidu/exper/${dataset}/res/features/${model}/val/fc8/post_none/results/COCO2014/Segmentation/comp6_val_cls/COCO_val2014_${ii}.png ./res_sharenet
    cp /home/lcchen/workspace/rmt/data/coco/JPEGImages/COCO_val2014_${ii}.jpg ./img
    cp /home/lcchen/workspace/rmt/data/coco/SegmentationClass/COCO_val2014_${ii}.png ./gt
done




==> fig/voc10_part/cp_files.sh <==
#!bin/bash

#id=(2008_000034 2008_000579 2008_000215 2008_000492 2008_000691 2008_002789 2008_003136 2008_003228 2008_003344 2008_003514 2008_003610 2008_003825 2008_005732 2008_005884 2008_006148 2008_007585 2008_000473 2008_000481 2008_000510 2008_000522 2008_000662)
id=(2010_004597 2010_003983 2010_003632 2010_003630 2010_003628 2010_002929 2010_002927 2010_002510 2010_005293 2010_005410 2010_005626 2010_005654 2010_005141 2010_004952 2010_004786)
dataset=voc10_part
baseline=vgg128_noup_pool3_20M_largewin4
model=vgg128_noup_pool3_20M_largewin_attention47

for ii in ${id[@]}
do
    cp /home/lcchen/workspace/rmt/work/deeplabel_baidu/exper/${dataset}/res/features/${baseline}/val/fc8/post_none/results/VOC2010_part/Segmentation/comp6_val_cls/${ii}.png ./res_baseline
    cp /home/lcchen/workspace/rmt/work/deeplabel_baidu/exper/${dataset}/res/features/${model}/val/fc8/post_none/results/VOC2010_part/Segmentation/comp6_val_cls/${ii}.png ./res_sharenet
    cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/${ii}.jpg ./img
    cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/${ii}.png ./gt
done

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000034.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000034.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000579.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000579.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000215.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000215.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000492.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000492.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000691.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000691.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_002789.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_002789.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003136.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_003136.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003228.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_003228.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003344.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_003344.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003514.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_003514.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003610.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_003610.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003825.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_003825.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_005732.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_005732.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_005884.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_005884.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_006148.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_006148.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_007585.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_007585.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000473.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000473.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000481.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000481.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000510.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000510.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000522.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000522.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_000662.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationPart_Visualization/2008_000662.png ./gt


==> fig/voc12/cp_files.sh <==
#!bin/bash

id=(2011_002675 2011_002322 2011_001988 2011_001060 2011_000900 2011_000248 2007_000323 2009_001854 2007_000799 2007_002728 2007_003188 2007_003503 2007_001311 2007_001630 2007_005173 2007_005331 2007_009084 2008_003461 2008_007945 2008_008221 2009_000457 2010_001024)

#id=(2007_000491 2007_000783 2007_001568 2007_001761 2007_001884 2007_002046 2007_006802 2007_008260 2010_005888 2010_005344 2010_005284 2010_005108 2010_004795 2010_004789 2010_004628 2010_004322 2010_004320 2010_004120 2011_000813 2011_000536 2011_000070 2011_001232 2011_001341 2011_001642 2011_002098 2011_002121 2011_002343 2011_002589 2011_002675 2011_003256 2011_003271)

dataset=voc12
baseline=vgg128_noup_pool3_20M_largewin3_coco
model=vgg128_noup_pool3_20M_largewin_coco_attention13
#baseline=vgg128_noup_pool3_20M_largewin3
#model=vgg128_noup_pool3_20M_largewin_attention4

for ii in ${id[@]}
do
    cp /home/lcchen/workspace/rmt/work/deeplabel_baidu/exper/${dataset}/res/features/${baseline}/val/fc8/post_none/results/VOC2012/Segmentation/comp6_val_cls/${ii}.png ./res_baseline
    cp /home/lcchen/workspace/rmt/work/deeplabel_baidu/exper/${dataset}/res/features/${model}/val/fc8/post_none/results/VOC2012/Segmentation/comp6_val_cls/${ii}.png ./res_sharenet
    cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/${ii}.jpg ./img
    cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/${ii}.png ./gt
done


# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2009_001854.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2009_001854.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_000799.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_000799.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_002728.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_002728.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_003188.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_003188.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_003503.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_003503.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_001311.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_001311.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_001630.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_001630.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_005173.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_005173.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_005331.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_005331.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_009084.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_009084.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003461.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2008_003461.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_007945.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2008_007945.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_008221.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2008_008221.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2009_000457.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2009_000457.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2010_001024.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2010_001024.png ./gt

